Unbounded savings in the extension complexity of Cartesian products

The extension complexity of a Cartesian product of polytopes is at most the sum of the extension complexities of its factors, and Grande, Padrol and Sanyal conjectured that equality always holds. A counterexample, a polytope whose Cartesian square saves at least one inequality, was given earlier in a manuscript released by Shitov. The results of this paper were obtained independently, and they show that the saving is unbounded. For every positive integer $t$, we construct a rational polytope $R_t$ whose Cartesian square needs at least $t$ fewer inequalities in a linear extended formulation than two optimal formulations of $R_t$ taken separately. For a family of pairs $(U_n,V_n)$ of different rational polytopes, the separate extension complexities sum to $O(n)$ and the product saves at least $\lceil 5n/27\rceil$ inequalities. The saving is therefore at least a fixed positive fraction of the total. We also give a 24-dimensional rational polytope of extension complexity 40 whose square has extension complexity exactly 79. A transfer formula for facet wedges expresses the saving in terms of nonnegative ranks of partial slack matrices, and it shows that additivity for all polytopes is equivalent to additivity for these matrices. For squares, intersecting families of sets on successively larger alphabets let the two copies share generators while forcing each coordinate to contribute its full cost within one factor.

==> anc/README.md <==
# Unbounded savings in the extension complexity of Cartesian products

Code and finite certificates accompanying the paper by Minhao Liu. [Repository](https://github.com/chineseschrodingercat/product-extension-complexity)

The comments in `unbounded/verify_unbounded_note.py` use the numbering of version 1. Its Theorem 2 on unbounded savings is Theorem 1 in version 2. The verification programs and reference outputs are archived at [commit 99a059b98d06](https://github.com/chineseschrodingercat/product-extension-complexity/tree/99a059b98d06e1b912bb033b56314121024c9040).

The manuscript proves its lower bounds for arbitrary real nonnegative factorizations. The scripts below verify the finite inputs and explicit certificates. Run them from the directory containing this README, with a fresh output directory. A working configuration uses Python 3.13, SymPy 1.14.0, NumPy, pycddlib 3.0.2 with GMP, and python-flint 0.9.0. The logical results in the reference JSON files can be compared directly after parsing.

## The example with complexities 40 and 79

~~~sh
python verify_construction.py --outdir replay
python check_lower_bounds.py --out replay/lower_bounds.json
python independent_check.py replay/polytope.json --full --out replay/full_hull.json
python check_full_slack.py replay/polytope.json --out replay/full_slack.json
~~~

- **Coordinates.** The supplied `polytope.json` lists 39 points and the 37 facet inequalities of the 11-dimensional base. Keep the 24 coordinate facets. For each of the remaining 13, introduce a variable between zero and its slack. The resulting 24-dimensional polytope has 50 facets and 150 vertices.
- **Lower bounds.** The standard-library checker verifies the deficient-star counts, cycle identities, 2,701 exceptional-assignment patterns and rational error estimates. It checks the star covers of sizes 12 and 24. It also enumerates the rectangles on the nine small targets. Two rectangles cover at most seven cells.
- **Hull and full slack.** The independent cddlib calculation recovers the same 150 vertices from the 50 halfspaces. Integer products of widths 40 and 79 reproduce both complete slack matrices, including all 2,250,000 entries for the square. The `results` directory contains reference outputs. The field `extension_complexity_square_upper_bound` reports the explicit factorization. The matching lower bound is proved in the manuscript.

## Unbounded deficits

~~~sh
python unbounded/verify_family.py --n 6 --out replay/checks_n6.json
python unbounded/verify_family.py --n 27 --out replay/checks_n27.json
python unbounded/verify_counting.py --out replay/counting_certificate.json
python unbounded/verify_unbounded_note.py
python unbounded/check_identical_factors.py --out replay/identical_factors.json
~~~

- **Two different factors.** The SymPy family checker verifies the graph ranks, star and label identities, conditional capacities, and error estimates at the requested parameter. The independent four-block program exhausts label profiles and computes the dual conditional bound in rational arithmetic. A separate python-flint script, `unbounded/verify_unbounded_note.py`, tests every coordinate row individually, including all 2,808 facet-direction rank calculations in the two bases. Its reference output is `unbounded/flint_reference_output.txt`.
- **Identical factors.** The standard-library checker enumerates all 169,911 candidate covers of size five on the first two alphabets, of sizes three and seven, and verifies a cover of size six. It tests the paired construction on all 11,025 input pairs, connectivity after every coarse-node deletion in both graphs, and the inequalities used in the counting lemma for selected parameters. It also verifies the three-block fractional certificate of total weight 32/9 in the four-label construction. The rank entries in the output apply the proved lemmas to the checked combinatorial counts.
- **Reference outputs.** The JSON and text files in `unbounded` accompany these checks. The general conclusions about every parameter are analytic. The constructions with unbounded deficit specify polytopes through rational point hulls and omitted-facet wedges.


==> anc/check_full_slack.py <==
"""Check the 40- and 79-term factorizations on all vertices of the actual polytope."""
from argparse import ArgumentParser
from itertools import product
import json
from pathlib import Path

import numpy as np


def main():
    parser=ArgumentParser(description=__doc__)
    parser.add_argument("polytope",type=Path)
    parser.add_argument("--out",type=Path,required=True)
    args=parser.parse_args()
    data=json.loads(args.polytope.read_text(encoding="utf-8"))
    dtype=np.int64
    points=np.array(data["candidate_points_y"],dtype=dtype)
    rows=data["facets_of_base"]
    retained=sorted((f for f in rows if f["coordinate_row"] is not None),key=lambda f:f["coordinate_row"])
    split=[f for f in rows if f["coordinate_row"] is None]
    record=retained+split
    a=np.array([f["a"] for f in record],dtype=dtype)
    b=np.array([f["b"] for f in record],dtype=dtype)
    base_slack=b[:,None]-a@points.T
    edges=data["edge_endpoints"]
    R=np.array([[int(v in e) for v in range(12)] for e in edges],dtype=dtype)
    A=np.array([[int(e//4==2*t) for t in range(3)] for e in range(24)],dtype=dtype)
    S=[];U=[];selectors=[];coords=[]
    for i,point in enumerate(points):
        t,node=divmod(i,13)
        upper={}
        for s,cluster in [((t+1)%3,(2*t+4)%6),((t+2)%3,(2*t+3)%6)]:
            weights=np.array([int(v//2==cluster) for v in range(12)],dtype=dtype)
            if node:
                weights[node-1]+=data["scale"]
            assert np.array_equal(R@weights+A[:,s],base_slack[:24,i])
            upper[s]=weights
        slack=base_slack[24:,i]
        active=np.flatnonzero(slack)
        for state in product((0,1),repeat=len(active)):
            z=np.zeros(13,dtype=dtype)
            z[active]=np.array(state,dtype=dtype)*slack[active]
            S.append(np.r_[base_slack[:24,i],z,slack-z])
            U.append(upper)
            selectors.append(tuple(upper))
            coords.append(tuple(np.r_[point,z]))
    S=np.column_stack(S)
    assert S.shape==(50,150) and len(set(coords))==150 and S.min()==0
    identity=np.eye(26,dtype=dtype)
    W1=np.zeros((50,40),dtype=dtype)
    W1[:24,:12]=R;W1[:24,12:14]=A[:,:2];W1[24:,14:]=identity
    H1=np.zeros((40,150),dtype=dtype)
    for i in range(150):
        s=next(s for s in (0,1) if s in selectors[i])
        H1[:12,i]=U[i][s]
        H1[12+s,i]=1
    H1[14:]=S[24:]
    assert np.array_equal(W1@H1,S)

    W=np.zeros((100,79),dtype=dtype)
    W[:24,:12]=R;W[50:74,12:24]=R
    W[:24,24:27]=A;W[50:74,24:27]=A
    W[24:50,27:53]=identity;W[74:,53:]=identity
    H=np.zeros((79,150*150),dtype=dtype)
    for col,(i,j) in enumerate(product(range(150),repeat=2)):
        s=next(s for s in selectors[i] if s in selectors[j])
        H[:12,col]=U[i][s];H[12:24,col]=U[j][s];H[24+s,col]=1
        H[27:53,col]=S[24:,i];H[53:,col]=S[24:,j]
    actual=np.vstack([np.repeat(S,150,axis=1),np.tile(S,(1,150))])
    overflow_bound=int(W.max())*int(H.max())*W.shape[1]
    assert overflow_bound<np.iinfo(dtype).max
    assert min(W.min(),H.min(),W1.min(),H1.min())==0
    assert np.array_equal(W@H,actual)
    report=dict(vertices_of_factor=150,facets_of_factor=50,single_NMF_width=40,
                single_entries_checked=S.size,product_vertices=22500,product_facets=100,
                product_NMF_width=79,product_entries_checked=actual.size,
                exact_integer_residual=0,integer_overflow_upper_bound=overflow_bound)
    with args.out.open("x",encoding="utf-8") as fd:
        json.dump(report,fd,indent=2);fd.write("\n")
    print(json.dumps(report,indent=2))


if __name__=="__main__":
    main()


==> anc/check_lower_bounds.py <==
"""Exact finite checks for the four claims in the simultaneous lower bounds."""
from argparse import ArgumentParser
from fractions import Fraction
from itertools import combinations, combinations_with_replacement, product
import json
from pathlib import Path


def graph_checks(d):
    edges = [(12*b+2*j+i, 12*b+2*((j+1)%6)+k)
             for b,j,i,k in product(range(d), range(6), range(2), range(2))]
    stars = [frozenset(e for e,pair in enumerate(edges) if v in pair)
             for v in range(12*d)]
    assert all(len(star)==4 for star in stars)
    assert all(len(a & b)<=1 for a,b in combinations(stars,2))
    budget = 13*d
    # For b=1,2 compute the exact number of forced edge-centered columns.
    # For b>=3, each of 4b incidences can be counted at most twice.
    for b in range(1,12*d+1):
        needed = (min(len(frozenset.union(*ss)) for ss in combinations(stars,b))
                  if b<=2 else 2*b)
        assert 12*d-b+needed>budget
    cycles = []
    for block in range(d):
        for clone in product(range(2),repeat=6):
            nodes = tuple(12*block+2*j+clone[j] for j in range(6))
            cycles.append(frozenset(nodes))
            ordered_edges = [24*block+4*j+2*clone[j]+clone[(j+1)%6] for j in range(6)]
            for star in stars:
                assert sum((-1)**j for j,e in enumerate(ordered_edges) if e in star)==0
            for t in range(3):
                assert sum((-1)**j for j in range(6) if (j-2*t)%6 in (2,3,4))==1
    exceptions = [frozenset([v]) for v in range(12*d)]+list(map(frozenset,edges))
    cases = 0
    for k in range(d+1):
        for groups in combinations_with_replacement(exceptions,k):
            forbidden = frozenset().union(*groups)
            assert any(cycle.isdisjoint(forbidden) for cycle in cycles)
            cases += 1
    return dict(blocks=d, excluded_width=budget, checked_exception_patterns=cases,
                alternating_cycles=len(cycles))


def star_cover_check():
    """Every column support of S is a union of stars, so twelve rectangles cover supp S."""
    edges = [(2*j+i, 2*((j+1)%6)+k) for j,i,k in product(range(6), range(2), range(2))]
    stars = [frozenset(e for e,pair in enumerate(edges) if v in pair) for v in range(12)]
    def support_X(t):
        return frozenset(e for e in range(24) if (e//4-2*t)%6 in (2,3,4))
    supports = [support_X(t) for t in range(3)]
    supports += [support_X(t) | stars[v] for t in range(3) for v in range(12)]
    for sup in supports:
        assert frozenset().union(*[st for st in stars if st <= sup]) == sup
    return dict(columns_checked=len(supports), rectangle_cover_single=len(stars),
                rectangle_cover_square=2*len(stars))


def main():
    parser=ArgumentParser(description=__doc__)
    parser.add_argument("--out",type=Path,required=True)
    args=parser.parse_args()
    tau=Fraction(1,5000)
    beta=1/(10**6*tau)
    epsilon=Fraction(1,10**6)+26*tau
    coverage=26*(tau+2*beta)
    cycle=26*max(6*beta,6*epsilon/(1-epsilon))
    assert coverage<1 and cycle==Fraction(811356,994799)<1
    # A generator positive in both blocks is supported on small columns in
    # one of these rectangles (choose any one positive coordinate per block).
    allowed=[{t for t in range(3) if (e-2*t)%6 in (2,3,4)} for e in range(6)]
    masks={frozenset(product(a,b)) for a,b in product(allowed,repeat=2)}
    best=max(len(a|b) for a,b in combinations_with_replacement(masks,2))
    assert best==7
    selectors=[set(product(set(range(3))-{k},repeat=2)) for k in range(3)]
    assert len(set.union(*selectors))==9
    result=dict(graph_checks=[graph_checks(d) for d in (1,2)],
                star_cover=star_cover_check(),
                exact_probe_bound=str(coverage),exact_cycle_bound=str(cycle),
                maximum_cells_two_cross_block_rectangles=best,
                cells_covered_three_explicit_selectors=9)
    with args.out.open("x",encoding="utf-8") as f:
        json.dump(result,f,indent=2)
        f.write("\n")
    print(json.dumps(result,indent=2))


if __name__=="__main__":
    main()


==> anc/independent_check.py <==
"""Independent GMP hull conversion and graph-potential check of the square extension."""
from argparse import ArgumentParser
from collections import deque
from fractions import Fraction
from itertools import product
import json
from math import gcd,lcm
from pathlib import Path

import cdd.gmp as cdd


def primitive(row):
    fractions=list(map(Fraction,row))
    denominator=lcm(*(x.denominator for x in fractions))
    numbers=[int(denominator*x) for x in fractions]
    divisor=gcd(*numbers)
    return tuple(v//divisor for v in numbers)


def potentials(values,edges):
    """Solve u_v+u_w=values[e], u>=0 by graph search and one gauge interval."""
    neighbors=[[] for _ in range(12)]
    for (a,b),w in zip(edges,values):
        neighbors[a].append((b,w));neighbors[b].append((a,w))
    u=[None]*12
    sign=[0]*12
    u[0]=0;sign[0]=1
    queue=deque([0])
    while queue:
        v=queue.popleft()
        for w,value in neighbors[v]:
            opposite=value-u[v]
            if u[w] is None:
                u[w]=opposite;sign[w]=-sign[v];queue.append(w)
            elif u[w]!=opposite:
                return None
    lower=max(-x for x,s in zip(u,sign) if s==1)
    upper=min(x for x,s in zip(u,sign) if s==-1)
    if lower>upper:
        return None
    solution=[x+lower*s for x,s in zip(u,sign)]
    assert min(solution)>=0 and [solution[v]+solution[w] for v,w in edges]==values
    return solution


def main():
    parser=ArgumentParser(description=__doc__)
    parser.add_argument("polytope",type=Path)
    parser.add_argument("--out",type=Path,required=True)
    parser.add_argument("--full",action="store_true",help="also convert the 24-dimensional counterexample directly from halfspaces to vertices")
    args=parser.parse_args()
    given=json.loads(args.polytope.read_text(encoding="utf-8"))
    scale=10**6
    # Build vertices directly in the eleven free node-potential coordinates.
    origins=[[0]*11,[1,1,0,0,0,0,-1,-1,0,0,0],[0,0,1,1,0,0,0,0,-1,-1,0]]
    steps=[[0]*11]+[[int(i==j) for i in range(11)] for j in range(11)]
    steps.append([(-1)**(j//2) for j in range(11)])
    points=[tuple(v+scale*w for v,w in zip(a,b)) for a,b in product(origins,steps)]
    assert set(points)==set(map(tuple,given["candidate_points_y"]))
    vmat=cdd.matrix_from_array([[1,*p] for p in points],rep_type=cdd.RepType.GENERATOR)
    hmat=cdd.copy_inequalities(cdd.polyhedron_from_matrix(vmat))
    assert not hmat.lin_set
    hull={primitive(row) for row in hmat.array}
    expected={primitive([f["b"],*[-v for v in f["a"]]]) for f in given["facets_of_base"]}
    assert hull==expected and len(hull)==37
    # Separate reverse conversion from just the defining inequalities.
    rebuilt=cdd.matrix_from_array(sorted(hull),rep_type=cdd.RepType.INEQUALITY)
    generators=cdd.copy_generators(cdd.polyhedron_from_matrix(rebuilt))
    assert not generators.lin_set and all(row[0]==1 for row in generators.array)
    vertices={tuple(row[1:]) for row in generators.array}
    assert vertices<=set(points)
    missing=[row for row in given["facets_of_base"] if row["coordinate_row"] is None]
    from collections import Counter
    positive_slacks=Counter(sum(sum(a*b for a,b in zip(f["a"],v))<f["b"] for f in missing)
                            for v in vertices)
    assert positive_slacks=={1:3,2:36}
    wedge_vertices=sum(count*2**active for active,count in positive_slacks.items())
    corners=((0,0,0),(0,-1,0),(0,-1,-1))
    hand_inequalities=set()
    for j,even in enumerate((0,2,4)):
        for k,odd in enumerate((1,3,5)):
            for a,b in product(range(2),repeat=2):
                nodes=(2*even+a,2*odd+b)
                hand_inequalities.add(primitive([-corners[j][k],*[int(i in nodes) for i in range(11)]]))
    hand_inequalities.add(primitive([scale,*([-1]*11)]))
    assert hand_inequalities==hull
    # Coordinate rows in the explicit H-model must agree with the unscaled graph slacks.
    edge_order=[(2*j+x,2*((j+1)%6)+y) for j in range(6) for x in (0,1) for y in (0,1)]
    assert [tuple(v) for v in given["edge_endpoints"]]==edge_order
    row_by_edge={f["coordinate_row"]:f for f in given["facets_of_base"] if f["coordinate_row"] is not None}
    options=[]
    for p in points:
        y=(*p,0)
        x=[int(e//4 in (2,3,4))+y[i]+y[j] for e,(i,j) in enumerate(edge_order)]
        assert x==[row_by_edge[e]["b"]-sum(a*v for a,v in zip(row_by_edge[e]["a"],p)) for e in range(24)]
        selectors={}
        for t in range(3):
            z=potentials([val-int(e//4==2*t) for e,val in enumerate(x)],edge_order)
            if z is not None:
                selectors[t]=z
        assert len(selectors)>=2
        options.append(selectors)
    overlaps=[set(i)&set(j) for i,j in product(options,repeat=2)]
    assert all(overlaps)
    report=dict(backend="pycddlib 3.0.2 cdd.gmp double description, exact rational arithmetic",
                verified_facets=len(hull),true_base_vertices=len(vertices),
                true_wedge_vertices=wedge_vertices,base_dimension=11,retained_facets=len(row_by_edge),
                positive_omitted_slack_histogram=dict(sorted(positive_slacks.items())),
                displayed_cluster_table_matches_exact_hull=True,
                split_facets=len(missing),wedge_dimension=11+len(missing),
                single_columns_checked=len(options),product_columns_checked=len(overlaps),
                minimum_shared_selectors=min(map(len,overlaps)),
                factor_extension_complexity=14+2*len(missing),
                square_extension_size=27+4*len(missing))
    if args.full:
        actual_h=[]
        for f in row_by_edge.values():
            actual_h.append([f["b"],*[-v for v in f["a"]],*([0]*13)])
        for i,f in enumerate(missing):
            e=[int(j==i) for j in range(13)]
            actual_h.append([0,*([0]*11),*e])
            actual_h.append([f["b"],*[-v for v in f["a"]],*[-v for v in e]])
        matrix=cdd.matrix_from_array(actual_h,rep_type=cdd.RepType.INEQUALITY)
        actual_v=cdd.copy_generators(cdd.polyhedron_from_matrix(matrix))
        assert not actual_v.lin_set and all(row[0]==1 for row in actual_v.array)
        from_formula=set()
        for v in vertices:
            slacks=[f["b"]-sum(a*b for a,b in zip(f["a"],v)) for f in missing]
            for z in product(*[(0,s) if s else (0,) for s in slacks]):
                from_formula.add((*v,*z))
        assert {tuple(row[1:]) for row in actual_v.array}==from_formula
        report["direct_full_space_vertices"]=len(from_formula)
        report["full_halfspaces"]=len(actual_h)
    with args.out.open("x",encoding="utf-8") as fd:
        json.dump(report,fd,indent=2);fd.write("\n")
    print(json.dumps(report,indent=2))


if __name__=="__main__":
    main()


==> anc/polytope.json <==
{
  "dimension_of_base": 11,
  "scale": 1000000,
  "edge_endpoints": [
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      10,
      0
    ],
    [
      10,
      1
    ],
    [
      11,
      0
    ],
    [
      11,
      1
    ]
  ],
  "candidate_points_y": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1000000,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1000000,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1000000,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1000000,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1000000,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1000000,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1000000,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1000000,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1000000,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1000000,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1000000
    ],
    [
      1000000,
      1000000,
      -1000000,
      -1000000,
      1000000,
      1000000,
      -1000000,
      -1000000,
      1000000,
      1000000,
      -1000000
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1000001,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1000001,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      1000000,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1000000,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1000000,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      1000000,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0,
      999999,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      999999,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      1000000,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0,
      1000000,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      1000000
    ],
    [
      1000001,
      1000001,
      -1000000,
      -1000000,
      1000000,
      1000000,
      -1000001,
      -1000001,
      1000000,
      1000000,
      -1000000
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      1000000,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      1000000,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1000001,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1000001,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1,
      1000000,
      0,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      1000000,
      0,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      1000000,
      0,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1000000,
      -1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      999999,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      999999,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      -1,
      1000000
    ],
    [
      1000000,
      1000000,
      -999999,
      -999999,
      1000000,
      1000000,
      -1000000,
      -1000000,
      999999,
      999999,
      -1000000
    ]
  ],
  "facets_of_base": [
    {
      "a": [
        -1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 0
    },
    {
      "a": [
        -1,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 1
    },
    {
      "a": [
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      "b": 0,
      "coordinate_row": 20
    },
    {
      "a": [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 22
    },
    {
      "a": [
        0,
        -1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 2
    },
    {
      "a": [
        0,
        -1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 3
    },
    {
      "a": [
        0,
        -1,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      "b": 0,
      "coordinate_row": 21
    },
    {
      "a": [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 23
    },
    {
      "a": [
        0,
        0,
        -1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 4
    },
    {
      "a": [
        0,
        0,
        -1,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 5
    },
    {
      "a": [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        -1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 6
    },
    {
      "a": [
        0,
        0,
        0,
        -1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": 7
    },
    {
      "a": [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        -1,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 8
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 9
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        -1,
        -1,
        0,
        0,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 10
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        -1,
        0,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 11
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        -1
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      "b": 0,
      "coordinate_row": null
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        -1,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 12
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        -1,
        0
      ],
      "b": 1,
      "coordinate_row": 13
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        -1,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 14
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        -1,
        0
      ],
      "b": 1,
      "coordinate_row": 15
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        -1
      ],
      "b": 1,
      "coordinate_row": 16
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      "b": 1,
      "coordinate_row": 17
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        -1
      ],
      "b": 1,
      "coordinate_row": 18
    },
    {
      "a": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      "b": 1,
      "coordinate_row": 19
    },
    {
      "a": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "b": 1000000,
      "coordinate_row": null
    }
  ],
  "polytope_definition": "For every coordinate_row facet retain a*y <= b. For each other facet use one new variable z and impose 0 <= z <= b-a*y. Use the order of facets_of_base for z."
}


==> anc/results/construction.json <==
{
  "sympy": "1.14.0",
  "base_candidates": 39,
  "base_dimension": 11,
  "retained_facets": 24,
  "total_facets": 37,
  "split_facets": 13,
  "dimension_of_counterexample_factor": 24,
  "facets_of_counterexample_factor": 50,
  "single_matrix_shape": [
    24,
    39
  ],
  "single_matrix_rank": 12,
  "single_factorization_width": 14,
  "paired_matrix_shape": [
    48,
    1521
  ],
  "paired_factorization_width": 27,
  "paired_integer_entries_compared": 73008,
  "checked_cycles": 64,
  "checked_exceptional_sets": 36,
  "candidate_normal_systems": 2496,
  "coverage_error": "663/5000",
  "cycle_error": "39/100",
  "extension_complexity_factor": 40,
  "extension_complexity_square_upper_bound": 79,
  "twice_extension_complexity_factor": 80
}


==> anc/results/full_hull.json <==
{
  "backend": "pycddlib 3.0.2 cdd.gmp double description, exact rational arithmetic",
  "verified_facets": 37,
  "true_base_vertices": 39,
  "true_wedge_vertices": 150,
  "base_dimension": 11,
  "retained_facets": 24,
  "positive_omitted_slack_histogram": {
    "1": 3,
    "2": 36
  },
  "displayed_cluster_table_matches_exact_hull": true,
  "split_facets": 13,
  "wedge_dimension": 24,
  "single_columns_checked": 39,
  "product_columns_checked": 1521,
  "minimum_shared_selectors": 1,
  "factor_extension_complexity": 40,
  "square_extension_size": 79,
  "direct_full_space_vertices": 150,
  "full_halfspaces": 50
}


==> anc/results/full_slack.json <==
{
  "vertices_of_factor": 150,
  "facets_of_factor": 50,
  "single_NMF_width": 40,
  "single_entries_checked": 7500,
  "product_vertices": 22500,
  "product_facets": 100,
  "product_NMF_width": 79,
  "product_entries_checked": 2250000,
  "exact_integer_residual": 0,
  "integer_overflow_upper_bound": 79000079
}


==> anc/results/lower_bounds.json <==
{
  "graph_checks": [
    {
      "blocks": 1,
      "excluded_width": 13,
      "checked_exception_patterns": 37,
      "alternating_cycles": 64
    },
    {
      "blocks": 2,
      "excluded_width": 26,
      "checked_exception_patterns": 2701,
      "alternating_cycles": 128
    }
  ],
  "star_cover": {
    "columns_checked": 39,
    "rectangle_cover_single": 12,
    "rectangle_cover_square": 24
  },
  "exact_probe_bound": "663/2500",
  "exact_cycle_bound": "62412/76523",
  "maximum_cells_two_cross_block_rectangles": 7,
  "cells_covered_three_explicit_selectors": 9
}


==> anc/unbounded/check_identical_factors.py <==
"""Exact finite checks for the separated-alphabet proof. Uses the standard library."""
import argparse
import json
from fractions import Fraction
from itertools import combinations, product
from math import comb
from pathlib import Path


def family(j):
    return list(combinations(range(2 * j - 1), j))


def check_node_deletions(j):
    sets = family(j)
    alphabet = 2 * j - 1
    neighbors = [set() for _ in range(alphabet + len(sets))]
    for index, subset in enumerate(sets, start=alphabet):
        for label in subset:
            neighbors[label].add(index)
            neighbors[index].add(label)

    for excluded in range(len(neighbors)):
        start = 0 if excluded != 0 else 1
        reached = {start}
        pending = [start]
        while pending:
            for node in neighbors[pending.pop()] - reached - {excluded}:
                reached.add(node)
                pending.append(node)
        assert len(reached) == len(neighbors) - 1
    return {
        "j": j,
        "coarse_nodes_checked": len(neighbors),
        "coarse_edges": sum(map(len, sets)),
        "maximum_degree": max(map(len, neighbors)),
    }


def check_first_pair():
    sizes = (2, 4)
    alphabets = [list(range(2 * j - 1)) for j in sizes]
    inputs = list(product(*(family(j) for j in sizes)))
    profiles = [
        (x, y) for x, y in product([None] + alphabets[0], [None] + alphabets[1])
        if (x, y) != (None, None)
    ]
    # One bit per (input, demanded block). Duplicate profiles add no coverage.
    masks = {}
    for profile in profiles:
        mask = 0
        for index, word in enumerate(inputs):
            if all(label is None or label in subset for label, subset in zip(profile, word)):
                for block, label in enumerate(profile):
                    if label is not None:
                        mask |= 1 << (2 * index + block)
        masks[profile] = mask
    target = (1 << (2 * len(inputs))) - 1
    tested = 0
    for a, b, c, d, e in combinations(masks.values(), 5):
        assert (a | b | c | d | e) != target
        tested += 1
    assert tested == comb(len(profiles), 5)
    separate = [(x, None) for x in range(2)] + [(None, y) for y in range(4)]
    witness = 0
    for profile in separate:
        witness |= masks[profile]
    assert witness == target
    # Each twin profile specifies the very same label in the matching blocks.
    paired_tests = 0
    for left, right in product(inputs, repeat=2):
        for block, alphabet in enumerate(alphabets):
            assert any(s in left[block] and s in right[block] for s in alphabet)
        paired_tests += 1
    return {
        "j_list": list(sizes), "possible_profiles": len(profiles),
        "single_inputs": len(inputs), "demands": 2 * len(inputs),
        "five_profile_candidates_exhausted": tested,
        "individual_cover_number": len(separate),
        "square_inputs_checked": paired_tests,
        "shared_square_profiles_sufficient": sum(map(len, alphabets)),
    }


def check_counting_constraints():
    # Any too-small cover must satisfy all three necessary conditions below.
    # Integer loops validate the arithmetic in the boundary cases j=2C, 2C+1.
    tried = 0
    for old_cost in range(1, 16):
        for j in (2 * old_cost, 2 * old_cost + 1):
            for earlier in range(old_cost + j):
                for last in range(old_cost + j - earlier):
                    for mixed in range(old_cost + j - earlier - last):
                        tried += 1
                        fixed_last = earlier + max(0, mixed - (j - 1)) >= old_cost
                        hits_last = last + mixed >= j
                        mean_passes = 3 * last + 2 * mixed >= 3 * j
                        assert not (fixed_last and hits_last and mean_passes)
    return tried


def check_fractional_witness():
    sets = list(combinations(range(4), 3))
    profiles = list(product(range(4), repeat=3))
    constraints = 0
    for demanded in range(3):
        others = [i for i in range(3) if i != demanded]
        for fixed in product(sets, repeat=2):
            passes = sum(all(p[i] in s for i, s in zip(others, fixed)) for p in profiles)
            assert Fraction(passes, 18) == 2
            constraints += 1
    total = Fraction(len(profiles), 18)
    assert total == 3 * Fraction(32, 27)
    return {"input_sets": len(sets), "constraints_checked": constraints,
            "profiles": len(profiles), "weight_per_profile": "1/18", "total": str(total)}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", required=True, type=Path)
    args = parser.parse_args()
    graphs = [check_node_deletions(j) for j in (2, 4)]
    pair = check_first_pair()
    clones = max(g["maximum_degree"] for g in graphs) + max(pair["j_list"])
    stars = clones * sum(g["coarse_edges"] for g in graphs)
    result = {
        "first_two_blocks": pair,
        "node_deletions": graphs,
        "counting_triples_excluded": check_counting_constraints(),
        "three_block_fractional_witness_for_four_label_family": check_fractional_witness(),
        "clone_count_per_edge": clones, "individual_stars": stars,
        "rank_from_proved_lemmas": stars + pair["individual_cover_number"],
        "square_rank_upper_bound_from_construction": 2 * stars + pair["shared_square_profiles_sufficient"],
    }
    with args.out.open("x", encoding="utf-8") as out:
        json.dump(result, out, indent=2)
        out.write("\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/unbounded/checks_n27.json <==
{
  "n": 27,
  "N": 6,
  "L": 830376562500000,
  "proof_budget": 2025,
  "exact_error_bound": "83037656290500/415186230937499",
  "geometry": [
    {
      "k": 2,
      "coarse_rank": 9,
      "dimension": 69,
      "retained_facet_rows": 1080,
      "potential_vertex_columns": 438,
      "two_facet_direction_ranks": [
        68,
        68
      ],
      "exact_representations": 876,
      "graph_functionals_checked": 189
    },
    {
      "k": 3,
      "coarse_rank": 7,
      "dimension": 67,
      "retained_facet_rows": 1728,
      "potential_vertex_columns": 292,
      "two_facet_direction_ranks": [
        66,
        66
      ],
      "exact_representations": 876,
      "graph_functionals_checked": 189
    }
  ],
  "intersection_sizes_single_coordinate": {
    "2": 63948,
    "1": 63948
  },
  "conditional_counts": [
    {
      "k": 2,
      "maximum": "1",
      "required_extra_cost_per_good_block": "3"
    },
    {
      "k": 3,
      "maximum": "27/16",
      "required_extra_cost_per_good_block": "32/27"
    }
  ],
  "partial_rank_lower_bounds": [
    2025,
    1976
  ],
  "partial_joint_upper_bound": 3996,
  "binary_deficit_lower_bound": 5,
  "note": "Finite checks of the proof inputs. The inequalities for every real factorization and every n are proved in the paper."
}


==> anc/unbounded/checks_n6.json <==
{
  "n": 6,
  "N": 6,
  "L": 9112500000000,
  "proof_budget": 450,
  "exact_error_bound": "911250009000/4556148749999",
  "geometry": [
    {
      "k": 2,
      "coarse_rank": 9,
      "dimension": 69,
      "retained_facet_rows": 1080,
      "potential_vertex_columns": 438,
      "two_facet_direction_ranks": [
        68,
        68
      ],
      "exact_representations": 876,
      "graph_functionals_checked": 189
    },
    {
      "k": 3,
      "coarse_rank": 7,
      "dimension": 67,
      "retained_facet_rows": 1728,
      "potential_vertex_columns": 292,
      "two_facet_direction_ranks": [
        66,
        66
      ],
      "exact_representations": 876,
      "graph_functionals_checked": 189
    }
  ],
  "intersection_sizes_single_coordinate": {
    "2": 63948,
    "1": 63948
  },
  "conditional_counts": [
    {
      "k": 2,
      "maximum": "1",
      "required_extra_cost_per_good_block": "3"
    },
    {
      "k": 3,
      "maximum": "27/16",
      "required_extra_cost_per_good_block": "32/27"
    }
  ],
  "partial_rank_lower_bounds": [
    450,
    440
  ],
  "partial_joint_upper_bound": 888,
  "binary_deficit_lower_bound": 2,
  "note": "Finite checks of the proof inputs. The inequalities for every real factorization and every n are proved in the paper."
}


==> anc/unbounded/counting_certificate.json <==
{
  "dual": [
    {
      "k": 2,
      "tests": 864,
      "profiles": 624,
      "maximum_tests_served": 216,
      "maximizing_arities": [
        1,
        2
      ],
      "capacity_per_profile": "1",
      "dual_lower_bound_per_block": "3"
    },
    {
      "k": 3,
      "tests": 256,
      "profiles": 624,
      "maximum_tests_served": 108,
      "maximizing_arities": [
        3,
        4
      ],
      "capacity_per_profile": "27/16",
      "dual_lower_bound_per_block": "32/27"
    }
  ],
  "exceptional_budget_endpoint_checks": 1002,
  "triple_choices_verified": 64,
  "six_block_small_factor_exact": 440
}


==> anc/unbounded/flint_reference_output.txt <==
set systems: {'transversal_2sets': 3, 'transversal_3sets': 2}
constants: {'max_d d*rho^(d-1), k=2': (Fraction(1, 1), [1, 2]), 'c_2': Fraction(3, 1), 'max_d d*rho^(d-1), k=3': (Fraction(27, 16), [3, 4]), 'c_3': Fraction(32, 27), 'eta_order': '5/(27K) ~ 10^{-132}'}
k=2 graph: {'rows': 1080, 'degrees': [2, 3]}
k=2 functional rows used: 10
k=2 facets: {'rank_H': 9, 'rank_Hp': 69, 'dim_B': 69, 'coordinate_facets': 1080}
k=3 graph: {'rows': 1728, 'degrees': [3]}
k=3 functional rows used: 8
k=3 facets: {'rank_H': 7, 'rank_Hp': 67, 'dim_B': 67, 'coordinate_facets': 1728}
ALL CHECKS PASSED


==> anc/unbounded/identical_factors.json <==
{
  "first_two_blocks": {
    "j_list": [
      2,
      4
    ],
    "possible_profiles": 31,
    "single_inputs": 105,
    "demands": 210,
    "five_profile_candidates_exhausted": 169911,
    "individual_cover_number": 6,
    "square_inputs_checked": 11025,
    "shared_square_profiles_sufficient": 10
  },
  "node_deletions": [
    {
      "j": 2,
      "coarse_nodes_checked": 6,
      "coarse_edges": 6,
      "maximum_degree": 2
    },
    {
      "j": 4,
      "coarse_nodes_checked": 42,
      "coarse_edges": 140,
      "maximum_degree": 20
    }
  ],
  "counting_triples_excluded": 147135,
  "three_block_fractional_witness_for_four_label_family": {
    "input_sets": 4,
    "constraints_checked": 48,
    "profiles": 64,
    "weight_per_profile": "1/18",
    "total": "32/9"
  },
  "clone_count_per_edge": 24,
  "individual_stars": 3504,
  "rank_from_proved_lemmas": 3510,
  "square_rank_upper_bound_from_construction": 7018
}


==> anc/unbounded/verify_counting.py <==
"""Exhaust the four-block conditional-count LP dual, independently of incidence data."""
from fractions import Fraction
from itertools import combinations, product
import argparse
import json
from pathlib import Path


def exhaustive_dual(k):
    colors=range(4)
    words=list(combinations(colors,k))
    n=4
    # A test fixes the tested block and every other word. Its demand is 5-k.
    # An atom's profile has a label or a blank in each block.
    tests=[(i,choices) for i in range(n) for choices in product(words,repeat=n-1)]
    best=0
    attained=set()
    for profile in product((-1,0,1,2,3),repeat=n):
        occupied=sum(s>=0 for s in profile)
        if not occupied:
            continue
        covered=0
        for i,choices in tests:
            if profile[i]<0:
                continue
            remaining=profile[:i]+profile[i+1:]
            covered+=all(s<0 or s in T for s,T in zip(remaining,choices))
        if covered>best:
            best=covered
            attained={occupied}
        elif covered==best:
            attained.add(occupied)
    ratio=Fraction(best,len(words)**(n-1))
    certified=Fraction(len(tests)*(5-k),best)
    expected=Fraction(3) if k==2 else Fraction(32,27)
    assert certified/n==expected
    return dict(k=k,tests=len(tests),profiles=5**4-1,maximum_tests_served=best,
                maximizing_arities=sorted(attained),capacity_per_profile=str(ratio),
                dual_lower_bound_per_block=str(certified/n))


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out",required=True,type=Path)
    args=parser.parse_args()
    checked=0
    for extras in range(501):
        missing_max=3*extras//6
        bad_max=extras//6
        for c in (Fraction(3),Fraction(32,27)):
            assert extras-missing_max-c*bad_max>=0
            checked+=1
    small=list(map(set,combinations(range(4),3)))
    for triple in product(small,repeat=3):
        assert set.intersection(*triple)
    with args.out.open("x",encoding="utf-8") as f:
        result=dict(dual=[exhaustive_dual(2),exhaustive_dual(3)],
                    exceptional_budget_endpoint_checks=checked,
                    triple_choices_verified=len(small)**3,
                    six_block_small_factor_exact=6*72+8)
        json.dump(result,f,indent=2);f.write("\n")
    print(json.dumps(result,indent=2))


if __name__=="__main__":
    main()


==> anc/unbounded/verify_family.py <==
"""Independent finite checks of the fixed incidence data and bounds in the proof."""
from argparse import ArgumentParser
from collections import Counter
from fractions import Fraction
from itertools import combinations, product
import json
from pathlib import Path
from random import Random

import numpy as np
import sympy as sp


COPIES = 6
COLORS = tuple(range(4))


def exact_rank(matrix):
    return sp.Matrix(matrix.tolist()).to_DM().rank()


def incidence_data(k):
    words = tuple(combinations(COLORS,k))
    edges = [(s,4+t) for t,word in enumerate(words) for s in word]
    coarse = np.array([[int(f in edge) for edge in edges]
                       for f in range(4+len(words))],dtype=np.int64)
    stars = []
    origins = []
    selectors = []
    designations = []
    row_at = {}
    for f,coarse_row in enumerate(coarse):
        incident = tuple(np.flatnonzero(coarse_row))
        for sigma in product(range(COPIES),repeat=len(incident)):
            row_at[f,sigma] = len(stars)
            row = np.zeros(12*COPIES,dtype=np.int64)
            row[[int(e)*COPIES+c for e,c in zip(incident,sigma)]] = 1
            stars.append(row)
            selectors.append([int(f==s) for s in COLORS])
            origins.append([int(f in word) if f<4 else (k-1)*int(f==4+t)
                            for t,word in enumerate(words)])
            designations.append(f if f<4 else words[f-4][0])
    M,A,X = (np.array(x,dtype=np.int64) for x in (stars,selectors,origins))
    return words,edges,coarse,M,A,X,np.array(designations),row_at


def check_geometry_and_choices(k,n):
    words,edges,H,M,A,X,labels,lookup = incidence_data(k)
    L = 100000*(75*n)**3
    fits_int64 = L+2 < np.iinfo(np.int64).max//100
    pure = M.shape[1]
    assert pure==72 and M.shape[0]==(1080 if k==2 else 1728)
    rank0,rank1 = exact_rank(H),exact_rank(M)
    assert rank1==12*(COPIES-1)+rank0
    assert len({tuple(np.flatnonzero(row)) for row in M})==len(M)
    # Within each coarse node clone permutations identify every row. Color
    # permutations act transitively on nodes of each side of the bipartition.
    facet_ranks = []
    for f in (0,4):
        mask = H[f].astype(bool)
        row = M[lookup[f,(0,)*int(mask.sum())]]
        facet_ranks.append(exact_rank(M[:,row==0]))
    assert facet_ranks==[rank1-1]*2
    for f,row in enumerate(H):
        assert exact_rank(H[:,row==0])==rank0-1
    for t,word in enumerate(words):
        assert set(labels[X[:,t]>0])<=set(word)
    assert (X.min(axis=1)==0).all() and (X.max(axis=1)>0).all()

    assignments = []
    identity = np.eye(pure,dtype=np.int64)
    assert np.array_equal(M@identity,M)
    for t,word in enumerate(words):
        choices = {}
        # Compute every coefficient directly from the edge list, including all
        # 72 shifted input columns. This does not need a nonnegative rank solver.
        for s in word:
            weights = np.repeat([int(b==4+t and color!=s) for color,b in edges],COPIES)
            assert np.array_equal(M@weights+A[:,s],X[:,t])
            # For arbitrary integer scales the constant and linear coefficients
            # have just been checked separately. Also evaluate the whole array
            # when its entries and intermediate sums fit in int64.
            if fits_int64:
                columns = np.column_stack((weights,weights[:,None]+L*identity))
                target = np.column_stack((X[:,t], X[:,t,None]+L*M))
                assert np.array_equal(M@columns+A[:,s,None],target)
            choices[s]=True
        assignments.extend([frozenset(choices)]*(pure+1))

    # Verify the functional on a coarse transversal, and whenever one selected
    # clone is changed. Its identity in general is also local to each edge.
    signed=np.array([1]*4+[-1]*len(words),dtype=np.int64)
    rng=Random(2134+k)
    transversals=[[0]*12]+[[c if e==j else 0 for e in range(12)]
                            for j,c in product(range(12),range(1,COPIES))]
    transversals += [[rng.randrange(COPIES) for _ in range(12)] for _ in range(128)]
    for gamma in transversals:
        rows=[lookup[f,tuple(gamma[e] for e in np.flatnonzero(h))]
              for f,h in enumerate(H)]
        assert np.all(signed@M[rows,:]==0) and np.all(signed@X[rows,:]==1)
    for e in range(12):
        # Independent row-slice overlap used for the deficient-star charge.
        for f in np.flatnonzero(H[:,e]):
            rows=[index for (node,sigma),index in lookup.items() if node==f and M[index,e*COPIES]]
            counts=M[rows,:].sum(axis=0)
            counts[e*COPIES]=0
            assert counts.max()*COPIES<=len(rows)
    return assignments,dict(k=k,coarse_rank=rank0,dimension=rank1,
                            retained_facet_rows=len(M),potential_vertex_columns=len(assignments),
                            two_facet_direction_ranks=facet_ranks,
                            exact_representations=len(assignments)*k,
                            graph_functionals_checked=len(transversals))


def conditional_checks(k):
    words=tuple(combinations(COLORS,k))
    q=Fraction(k,4)
    for count in range(5-k):
        for labels in product(COLORS,repeat=count):
            assert any(set(labels).isdisjoint(T) for T in words)
    for d in range(1,7):
        # Permuting the four labels independently makes each designated label 0.
        total=len(words)**(d-1)
        hits=sum(all(0 in T for T in other) for other in product(words,repeat=d-1))
        assert Fraction(hits,total)==q**(d-1)
    values=[d*q**(d-1) for d in range(1,12)]
    maximum=max(values)
    assert maximum==(1 if k==2 else Fraction(27,16))
    # (d+1)q/d decreases with d and is already <=1 by d=4.
    assert 5*q<=4
    c=Fraction(5-k,1)/maximum
    assert 1-(3+c)/COPIES>=0
    return dict(k=k,maximum=str(maximum),required_extra_cost_per_good_block=str(c))


def main():
    parser=ArgumentParser(description=__doc__)
    parser.add_argument("--n",type=int,default=6)
    parser.add_argument("--out",required=True,type=Path)
    args=parser.parse_args()
    assert args.n>=1
    left,info2=check_geometry_and_choices(2,args.n)
    right,info3=check_geometry_and_choices(3,args.n)
    histogram=Counter(len(a&b) for a,b in product(left,right))
    assert sum(histogram.values())==438*292 and min(histogram)>=1
    R=75*args.n
    L=100000*R**3
    tau=Fraction(1,100*R**2)
    beta=2/(L*tau)
    eps=Fraction(2,L)+R*tau
    assert beta==Fraction(1,500*R) and eps<=Fraction(1,90*R)
    assert R*(2*beta+tau)<1
    margin=2*R*max(10*beta,10*eps/(1-eps))
    assert margin<=Fraction(20,89)<1
    c2,c3=Fraction(3),Fraction(32,27)
    gain=c2+c3-4
    assert gain==Fraction(5,27)
    def ceiling(x):
        return -((-x.numerator)//x.denominator)
    report=dict(n=args.n,N=COPIES,L=L,proof_budget=R,exact_error_bound=str(margin),
                geometry=[info2,info3],intersection_sizes_single_coordinate=dict(histogram),
                conditional_counts=[conditional_checks(k) for k in (2,3)],
                partial_rank_lower_bounds=[ceiling((72+c)*args.n) for c in (c2,c3)],
                partial_joint_upper_bound=148*args.n,
                binary_deficit_lower_bound=ceiling(gain*args.n),
                note="Finite checks of the proof inputs. The inequalities for every real factorization and every n are proved in the paper.")
    with args.out.open("x",encoding="utf-8") as f:
        json.dump(report,f,indent=2)
        f.write("\n")
    print(json.dumps(report,indent=2))


if __name__=="__main__":
    main()


==> anc/unbounded/verify_unbounded_note.py <==
"""Exact check of the finite inputs of Section 6 of the paper (two different factors).

All arithmetic is exact (python-flint integer matrices and Python fractions).
The script checks:
  * the graphs Gamma_2 and Gamma_3: 12 edges, maximum degree 3, minimum degree
    at least 2;
  * the stars g_{e,c}: p = 12N = 72, and each row meets at most 3 stars;
  * the identity (6.1), v_T = b_s + sum_{t in T\\s} sum_c g_{(t,T),c}, for all
    s in T;
  * the row labels, the hitting sets behind (6.2), the intersection property
    behind (6.3), and the common label of any three 3-sets used for n = 6;
  * the functional Phi_i: it vanishes on every star and equals 1 on every v_T
    and every b_s;
  * the facet verification of Section 6.3: rank E'_k = 12(N-1) + rank E_k, the
    affine hull of C_k has dimension rank E'_k, every coordinate row F gives a
    facet (the stars vanishing at F have rank E'_k - 1, some v_T vanishes at F
    and some v_T is positive at F), and distinct rows give distinct facets;
  * the constants in Proposition 11 and Theorem 2.

Notation in the code: A[s], X[T] and R[e, c] are the vectors b_s, v_T and
g_{e,c}; H and H' are the incidence matrices E_k and E'_k; B is the polytope
C_k. In check_constants, R and L are the budget H and the scale Lambda of
Proposition 11.

Requirements: Python 3 and python-flint (pip install python-flint).
Run: python3 verify_unbounded_note.py   (about 15 s; prints ALL CHECKS PASSED)
"""
from fractions import Fraction as Fr
from itertools import combinations, product
import sys

import flint

N = 6
LEFT = list(range(4))


def build(k, N=N):
    right = [frozenset(T) for T in combinations(LEFT, k)]
    nodes = [("L", s) for s in LEFT] + [("R", T) for T in right]
    edges = [(s, T) for T in right for s in sorted(T)]
    inc = {f: [] for f in nodes}
    for ei, (s, T) in enumerate(edges):
        inc[("L", s)].append(ei)
        inc[("R", T)].append(ei)
    rows = []
    for f in nodes:
        for sig in product(range(N), repeat=len(inc[f])):
            rows.append((f, dict(zip(inc[f], sig))))
    stars = [(e, c) for e in range(len(edges)) for c in range(N)]

    def star(e, c):
        return [1 if (e in sig and sig[e] == c) else 0 for (f, sig) in rows]

    def lift(coarse):  # coarse: dict node -> value
        return [coarse.get(f, 0) for (f, sig) in rows]

    A = {s: lift({("L", s): 1}) for s in LEFT}
    X = {}
    for T in right:
        d = {("L", s): 1 for s in T}
        d[("R", T)] = k - 1
        X[T] = lift(d)
    R = {(e, c): star(e, c) for (e, c) in stars}
    return dict(k=k, right=right, nodes=nodes, edges=edges, inc=inc, rows=rows,
                stars=stars, A=A, X=X, R=R)


def rank_q(vectors):
    if not vectors:
        return 0
    return flint.fmpz_mat([list(v) for v in vectors]).rank()


def check_graph(G):
    k = G["k"]
    assert len(G["edges"]) == 12
    degs = [len(G["inc"][f]) for f in G["nodes"]]
    assert max(degs) == 3 and min(degs) >= 2, degs
    assert len(G["stars"]) == 72
    nrows = len(G["rows"])
    hits = [sum(G["R"][s][i] for s in G["stars"]) for i in range(nrows)]
    assert max(hits) <= 3
    # identity (6.1)
    for T in G["right"]:
        for s in T:
            rhs = list(G["A"][s])
            for t in T:
                if t == s:
                    continue
                e = G["edges"].index((t, T))
                for c in range(N):
                    rhs = [a + b for a, b in zip(rhs, G["R"][(e, c)])]
            assert rhs == G["X"][T], (k, T, s)
    # label property: for every admissible labeling of right-node rows
    for T in G["right"]:
        for i, (f, sig) in enumerate(G["rows"]):
            if G["X"][T][i] > 0:
                if f[0] == "L":
                    assert f[1] in T
                else:
                    assert f[1] == T  # every label in U=T lies in T
    return dict(rows=nrows, degrees=sorted(set(degs)))


def check_functional(G, trials=20):
    import random
    rnd = random.Random(1)
    idx = {(f, tuple(sorted(sig.items()))): i for i, (f, sig) in enumerate(G["rows"])}
    for _ in range(trials):
        gamma = [rnd.randrange(N) for _ in G["edges"]]
        coeff = {}
        for f in G["nodes"]:
            sig = tuple(sorted((e, gamma[e]) for e in G["inc"][f]))
            coeff[idx[(f, sig)]] = 1 if f[0] == "L" else -1
        D = lambda v: sum(c * v[i] for i, c in coeff.items())
        assert all(D(G["R"][s]) == 0 for s in G["stars"])
        assert all(D(G["X"][T]) == 1 for T in G["right"])
        assert all(D(G["A"][s]) == 1 for s in LEFT)
    return len(coeff)


def coarse_rank(G):
    nodes, edges = G["nodes"], G["edges"]
    H = [[1 if (f == ("L", s) or f == ("R", T)) else 0 for (s, T) in edges] for f in nodes]
    return rank_q(H)


def check_facets(G):
    stars = G["stars"]
    Rv = [G["R"][s] for s in stars]
    rH = coarse_rank(G)
    rHp = rank_q(Rv)
    assert rHp == 12 * (N - 1) + rH, (rHp, rH)
    # dim aff B = rank H': differences X_T - X_T0 lie in im H' and stars span im H'
    T0 = G["right"][0]
    diffs = [[a - b for a, b in zip(G["X"][T], G["X"][T0])] for T in G["right"][1:]]
    assert rank_q(Rv + diffs) == rHp
    nfacets = 0
    patterns = set()
    for i, (f, sig) in enumerate(G["rows"]):
        off = [G["R"][s] for s in stars if G["R"][s][i] == 0]
        on = [s for s in stars if G["R"][s][i] == 1]
        assert len(on) == len(G["inc"][f])
        assert rank_q(off) == rHp - 1
        zeroT = [T for T in G["right"] if G["X"][T][i] == 0]
        posT = [T for T in G["right"] if G["X"][T][i] > 0]
        assert zeroT and posT
        patterns.add(frozenset(on))
        nfacets += 1
    assert len(patterns) == len(G["rows"])  # distinct 0/1 star patterns
    return dict(rank_H=rH, rank_Hp=rHp, dim_B=rHp, coordinate_facets=nfacets)


def check_set_systems():
    two = [set(T) for T in combinations(LEFT, 2)]
    three = [set(T) for T in combinations(LEFT, 3)]
    hit2 = min(len(H) for r in range(1, 5) for H in combinations(LEFT, r)
               if all(set(H) & T for T in two))
    hit3 = min(len(H) for r in range(1, 5) for H in combinations(LEFT, r)
               if all(set(H) & T for T in three))
    assert (hit2, hit3) == (3, 2)
    assert all(T & U for T in two for U in three)
    assert all(T & U & V for T in three for U in three for V in three)
    # four 3-sets can have empty intersection (so triples are the largest groups)
    assert not set.intersection(*three)
    return dict(transversal_2sets=hit2, transversal_3sets=hit3)


def check_constants():
    p = 72
    out = {}
    for n in (1, 2, 6, 10**6):
        R = (p + 3) * n
        L = 10**5 * R**3
        tau = Fr(1, 100 * R**2)
        beta = Fr(2) / (L * tau)
        assert beta == Fr(1, 500 * R)
        eps = Fr(2, L) + R * tau
        assert eps <= Fr(1, 90 * R)
        assert R * (2 * beta + tau) < 1
        bound = 2 * R * max(10 * beta, 10 * eps / (1 - eps))
        assert bound <= Fr(20, 89) < 1
    # general R >= 1: eps <= 1/(90R) iff 2e-5/R^2 <= 1/900
    assert Fr(2, 10**5) <= Fr(1, 900)
    for k, rho, req in ((2, Fr(1, 2), 3), (3, Fr(3, 4), 2)):
        vals = [d * rho**(d - 1) for d in range(1, 60)]
        mx = max(vals)
        out[f"max_d d*rho^(d-1), k={k}"] = (mx, [d for d in range(1, 60) if d * rho**(d - 1) == mx])
        ck = Fr(req) / mx
        out[f"c_{k}"] = ck
        assert 1 - (3 + ck) / 6 >= 0
    assert out["c_2"] == 3 and out["c_3"] == Fr(32, 27)
    assert 3 + Fr(32, 27) - 4 == Fr(5, 27)
    # n = 6 numbers
    n = 6
    assert (p + 3) * n == 450
    lb3 = (p + Fr(32, 27)) * n
    assert 439 < lb3 < 440 and 6 * p + 8 == 440
    assert (2 * p + 4) * n == 888 and 450 + 440 - 888 == 2
    # the constant K in Theorem 2
    assert 6 * (1 + p) == 438 and 4 * (1 + p) == 292 and 2 * p + 5 == 149
    out["eta_order"] = f"5/(27K) ~ 10^{{-{len(str(149 + 2*(2**438 + 2**292)))-1}}}"
    return out


if __name__ == "__main__":
    print("set systems:", check_set_systems())
    print("constants:", check_constants())
    for k in (2, 3):
        G = build(k)
        print(f"k={k} graph:", check_graph(G))
        print(f"k={k} functional rows used:", check_functional(G))
        print(f"k={k} facets:", check_facets(G))
    print("ALL CHECKS PASSED")


==> anc/verify_construction.py <==
"""Build the integer counterexample and check its factorization and facet data exactly."""
import argparse
from fractions import Fraction
from itertools import combinations, product
import json
from math import gcd
from pathlib import Path

from sympy import Matrix, __version__ as sympy_version


LARGE = 10**6
CLUSTERS = 6
NODES = 12


def dot(a, b):
    return sum(x*y for x, y in zip(a, b))


def add(a, b):
    return tuple(x+y for x,y in zip(a,b))


def subtract(a, b):
    return tuple(x-y for x,y in zip(a,b))


def directions(points, support):
    return [subtract(points[i],points[support[0]]) for i in support[1:]]


def all_facets(base, triangle):
    """A facet of the 11-dimensional sum needs at least 9 maximizing base points."""
    found = {}
    examined = 0
    for count in range(9,13):
        for face in combinations(range(13),count):
            base_directions = directions(base,face)
            for t_count in range(1,4):
                for t_face in combinations(range(3),t_count):
                    equations = base_directions+directions(triangle,t_face)
                    if len(equations)<10:
                        continue
                    examined += 1
                    kernel = Matrix(equations).to_DM().nullspace()
                    if kernel.shape[0]!=1:
                        continue
                    normal = [int(v) for v in kernel.to_list()[0]]
                    divisor = gcd(*normal)
                    for sign in (1,-1):
                        a = tuple(sign*v//divisor for v in normal)
                        if a in found:
                            continue
                        b_values = [dot(a,x) for x in base]
                        t_values = [dot(a,x) for x in triangle]
                        b, t = max(b_values), max(t_values)
                        if b_values[face[0]]==b and t_values[t_face[0]]==t:
                            found[a]=LARGE*b+t
    return found, examined


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--outdir",type=Path,required=True)
    args = parser.parse_args()
    args.outdir.mkdir(parents=True,exist_ok=True)
    edges = [(2*j+a,2*((j+1)%CLUSTERS)+b) for j,a,b in product(range(6),range(2),range(2))]
    R = Matrix([[int(v in e) for v in range(NODES)] for e in edges])
    A = Matrix([[int(i//4==2*t) for t in range(3)] for i in range(24)])
    X = Matrix([[int((i//4-2*t)%6 in (2,3,4)) for t in range(3)] for i in range(24)])
    assert R.rank()==11 and R[:,:11].rank()==11
    def unit_on(cluster):
        return Matrix([int(v//2==cluster%6) for v in range(12)])
    options = {}
    for t in range(3):
        for s,c in [((t+1)%3,2*t+4),((t+2)%3,2*t+3)]:
            options[t,s]=unit_on(c)
            assert X[:,t]==A[:,s]+R*options[t,s]
    assert all(min(row)==0 for row in X.tolist())
    assert max(X)==1 and min(X)==0

    zero=Matrix.zeros(12,1)
    eye=Matrix.eye(12)
    shifts=[zero]+[LARGE*eye[:,v] for v in range(12)]
    labels=list(product(range(3),range(13)))
    S=Matrix.hstack(*(X[:,t]+R*shifts[v] for t,v in labels))
    single_dictionary=R.row_join(A[:,:2])
    single_coefficients=[]
    for t,v in labels:
        s=next(s for s in (0,1) if (t,s) in options)
        single_coefficients.append((options[t,s]+shifts[v]).col_join(eye[:2,s]))
    assert single_dictionary*Matrix.hstack(*single_coefficients)==S
    W=Matrix.diag(R,R).row_join(A.col_join(A))
    right=[]
    target=[]
    trit_eye=Matrix.eye(3)
    for i,(t,v) in enumerate(labels):
        for j,(u,w) in enumerate(labels):
            s=next(s for s in range(3) if (t,s) in options and (u,s) in options)
            right.append((options[t,s]+shifts[v]).col_join(options[u,s]+shifts[w]).col_join(trit_eye[:,s]))
            target.append(S[:,i].col_join(S[:,j]))
    H=Matrix.hstack(*right)
    assert min(W)>=0 and min(H)>=0 and W*H==Matrix.hstack(*target)

    # All cycles used in the lower bound and all possible exceptional star sets.
    cycles=[]
    for choice in product(range(2),repeat=6):
        cycle=[4*j+2*choice[j]+choice[(j+1)%6] for j in range(6)]
        weights=Matrix([[(-1)**cycle.index(i) if i in cycle else 0 for i in range(24)]])
        assert weights*R==Matrix.zeros(1,12) and weights*X==Matrix.ones(1,3)
        cycles.append({2*j+choice[j] for j in range(6)})
    exceptional=[{v} for v in range(12)]+[set(e) for e in edges]
    assert all(any(not excluded&cycle for cycle in cycles) for excluded in exceptional)
    r=13
    tau=Fraction(1,5000)
    beta=1/(LARGE*tau)
    epsilon=Fraction(1,LARGE)+r*tau
    cycle_bound=max(6*beta,6*epsilon/(1-epsilon))
    assert r*(tau+2*beta)<1 and r*cycle_bound<1
    for missing in range(1,13):
        double_atoms=4 if missing==1 else 2*missing
        assert NODES-missing+double_atoms>r

    basis=R[:,:11]
    def coordinates(vec):
        v,free=basis.gauss_jordan_solve(vec)
        assert free.rows==0 and all(a.is_Integer for a in v) and basis*v==vec
        return tuple(map(int,v))
    base=[coordinates(Matrix.zeros(24,1))]+[coordinates(R[:,v]) for v in range(12)]
    triangle=[coordinates(X[:,t]-X[:,0]) for t in range(3)]
    points=[add(triangle[t],tuple(LARGE*c for c in base[v])) for t,v in labels]
    assert all(X[:,0]+basis*Matrix(y)==S[:,i] for i,y in enumerate(points))
    assert Matrix(directions(points,tuple(range(len(points))))).rank()==11
    contact={}
    for f in range(24):
        equality=tuple(i for i in range(S.cols) if S[f,i]==0)
        assert Matrix(directions(points,equality)).rank()==10
        a=tuple(-int(c) for c in basis[f,:])
        assert a not in contact
        contact[a]=(int(X[f,0]),f)
    facets,examined=all_facets(base,triangle)
    assert all(facets[a]==b for a,(b,f) in contact.items())
    hs=[]
    for a,b in sorted(facets.items()):
        values=[dot(a,y) for y in points]
        eq=tuple(i for i,v in enumerate(values) if v==b)
        assert max(values)==b and Matrix(directions(points,eq)).rank()==10
        hs.append(dict(a=a,b=b,coordinate_row=contact[a][1] if a in contact else None))
    k=len(hs)-24
    data=dict(dimension_of_base=11,scale=LARGE,edge_endpoints=edges,
              candidate_points_y=points,facets_of_base=hs,
              polytope_definition="For every coordinate_row facet retain a*y <= b. For each other facet use one new variable z and impose 0 <= z <= b-a*y. Use the order of facets_of_base for z.")
    checks=dict(sympy=sympy_version,base_candidates=len(points),base_dimension=11,
                retained_facets=24,total_facets=len(hs),split_facets=k,
                dimension_of_counterexample_factor=11+k,facets_of_counterexample_factor=24+2*k,
                single_matrix_shape=S.shape,single_matrix_rank=S.rank(),
                single_factorization_width=single_dictionary.cols,
                paired_matrix_shape=(W.rows,H.cols),paired_factorization_width=W.cols,
                paired_integer_entries_compared=W.rows*H.cols,checked_cycles=len(cycles),
                checked_exceptional_sets=len(exceptional),candidate_normal_systems=examined,
                coverage_error=str(r*(tau+2*beta)),cycle_error=str(r*cycle_bound),
                extension_complexity_factor=14+2*k,
                extension_complexity_square_upper_bound=27+4*k,
                twice_extension_complexity_factor=28+4*k)
    for name, record in [("polytope.json",data),("checks.json",checks)]:
        with (args.outdir/name).open("x",encoding="utf-8") as fd:
            json.dump(record,fd,indent=2)
            fd.write("\n")
    print(json.dumps(checks,indent=2))


if __name__=="__main__":
    main()

